Variational Dropout and the Local Reparameterization Trick

We investigate a local reparameterizaton technique for greatly reducing the variance of stochastic gradients for variational Bayesian inference (SGVB) of a posterior over model parameters, while retaining parallelizability. This local reparameterization translates uncertainty about global parameters into local noise that is independent across datapoints in the minibatch. Such parameterizations can be trivially parallelized and have variance that is inversely proportional to the minibatch size, generally leading to much faster convergence. Additionally, we explore a connection with dropout: Gaussian dropout objectives correspond to SGVB with local reparameterization, a scale-invariant prior and proportionally fixed posterior variance. Our method allows inference of more flexibly parameterized posteriors; specifically, we propose variational dropout, a generalization of Gaussian dropout where the dropout rates are learned, often leading to better models. The method is demonstrated through several experiments.

==> 2015-05_fsgvb copy/graph_speed/speed.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

data = np.loadtxt('speeddata.txt')
data[:,1] = np.cumsum(data[:,1])
data[:,3] = np.cumsum(data[:,3])

fig = plt.figure(figsize=(7,4))
axes = fig.add_subplot(1,1,1)

axes.plot(data[:,1],data[:,2], label="Regular estimator (one sample)")
axes.plot(data[:,3],data[:,4], label="Local reparameterization")

plt.xlabel('Wallclock time (s)')
plt.ylabel('Training objective (nats)')
plt.ylim((13.60,13.74))
plt.xlim(xmax = 1500)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)

fig.tight_layout()
plt.subplots_adjust(top=.80,bottom=.15)


#plt.show()
plt.savefig('speed.pdf')#, bbox_inches='tight')



==> 2015-05_fsgvb copy/graphs_classification/cifar10.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

rows = (0,1,2,3)
labels = ('No dropout', 'Binary', 'Gaussian dropout', 'Variational dropout')
colors = ("c", "r", "g", "b")
linestyles = ("-", "-", "-", "-")
# example data
means = 100 * np.loadtxt('cifar10_mean.txt')

x = np.asarray((1,2,3))

fig = plt.figure(figsize=(7,7))
axes = fig.add_subplot(1,1,1)

for i in range(len(rows)):
    j = rows[i]
    axes.plot(x, means[j], color=colors[j], linestyle=linestyles[j], label=labels[j], linewidth=2, marker='x', markersize=12)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand", borderaxespad=0.)

#axes.set_xscale('log')

#fig.tight_layout()
plt.subplots_adjust(top=.65,bottom=.15)

plt.xlim((.9,3.1))

plt.xlabel('Model size $k$')
plt.ylabel('Error on valid. set (%)')
#plt.show()
plt.savefig('cifar10.pdf', bbox_inches='tight')



==> 2015-05_fsgvb copy/graphs_classification/mnist.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

rows = (0,1,3,2,5,6,4)
labels = ('No dropout', 'Binary', 'Gaussian (B)', 'Gaussian (A)', 'Variational (B)', 'Variational (A)', 'Variational (A2)')
colors = ("c", "r", "g", "g", "b", "b", "b")
linestyles = ("-", "-", "--", "-", "--", "-", ":")
# example data
means = 100 * np.loadtxt('mnist_mean.txt')
stdev = 100 * 1./np.sqrt(3) * np.loadtxt('mnist_stdev.txt')

print means[0]
print stdev[0]

x = np.asarray((100,250,500,750,1000,1250))

fig = plt.figure(figsize=(7,7))
axes = fig.add_subplot(1,1,1)

for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand", borderaxespad=0.)

#fig.tight_layout()
plt.subplots_adjust(top=.65,bottom=.15)

plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')
#plt.show()
plt.title('MNIST classification')
plt.savefig('mnist.pdf', bbox_inches='tight')



==> 2015-05_fsgvb copy/graphs_classification/mnist_cifar.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

# example data
means = 100 * np.loadtxt('mnist_mean.txt')
stdev = 100 * 1./np.sqrt(3) * np.loadtxt('mnist_stdev.txt')

print means[0]
print stdev[0]

x = np.asarray((100,250,500,750,1000,1250))

fig = plt.figure(figsize=(13,7))

labels = ('No dropout', 'Regular binary dropout', r"Gaussian dropout B (Wang et al.)", "Gaussian dropout A (Srivastava et al.)", 'Variational dropout B (ours)', 'Variational dropout A (ours)', 'Variational dropout A2 (ours)')
colors = ("b", "r", "r", "r", "g", "g", "g")
linestyles = ("-", "-", "-", "--", "-", "-", "--")

# Plot 1
axes = fig.add_subplot(1,2,1)
rows = (0,1,3,5,6)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

# plot 2
axes = fig.add_subplot(1,2,2)
rows = (2,4)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

#plt.show()
plt.savefig('mnist2.pdf')#, bbox_inches='tight')



==> 2015-05_fsgvb copy/graphs_classification/old/cifar10.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

rows = (1,2,3,4,5)
labels = ('No dropout', 'Binary', 'Gaussian (A)', 'Gaussian (B)', 'Variational (A)', 'Variational (B)')
colors = ("c", "r", "g", "b", "g", "b")
linestyles = ("-", "-", "-", "-", "--", "--")
# example data
means = 100 * np.loadtxt('cifar10_mean.txt')

x = np.asarray((100,250,500,1000,1500,2000))

fig = plt.figure(figsize=(7,7))
axes = fig.add_subplot(1,1,1)

for i in range(len(rows)):
    j = rows[i]
    axes.plot(x, means[j], color=colors[j], linestyle=linestyles[j], label=labels[j], linewidth=2, marker='x', markersize=12)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand", borderaxespad=0.)

axes.set_xscale('log')

#fig.tight_layout()
plt.subplots_adjust(top=.65,bottom=.15)

plt.xlim((100,2000))

plt.xlabel('# hidden units per layer')
plt.ylabel('Error on valid. set (%)')
#plt.show()
plt.savefig('cifar10.pdf')#, bbox_inches='tight')



==> 2015-05_fsgvb copy/graphs_classification/old/mnist2.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

# example data
means = 100 * np.loadtxt('mnist_mean.txt')
stdev = 100 * 1./np.sqrt(3) * np.loadtxt('mnist_stdev.txt')

print means[0]
print stdev[0]

x = np.asarray((100,250,500,750,1000,1250))

fig = plt.figure(figsize=(13,7))

labels = ('No dropout', 'Regular binary dropout', r"Gaussian dropout B (Wang et al.)", "Gaussian dropout A (Srivastava et al.)", 'Variational dropout B (ours)', 'Variational dropout A (ours)', 'Variational dropout A2 (ours)')
colors = ("b", "r", "r", "r", "g", "g", "g")
linestyles = ("-", "-", "-", "--", "-", "-", "--")

# Plot 1
axes = fig.add_subplot(1,2,1)
rows = (0,1,3,5,6)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

# plot 2
axes = fig.add_subplot(1,2,2)
rows = (2,4)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

#plt.show()
plt.savefig('mnist2.pdf')#, bbox_inches='tight')



==> graph_speed/speed.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

data = np.loadtxt('speeddata.txt')
data[:,1] = np.cumsum(data[:,1])
data[:,3] = np.cumsum(data[:,3])

fig = plt.figure(figsize=(7,4))
axes = fig.add_subplot(1,1,1)

axes.plot(data[:,1],data[:,2], label="Regular estimator (one sample)")
axes.plot(data[:,3],data[:,4], label="Local reparameterization")

plt.xlabel('Wallclock time (s)')
plt.ylabel('Training objective (nats)')
plt.ylim((13.60,13.74))
plt.xlim(xmax = 1500)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)

fig.tight_layout()
plt.subplots_adjust(top=.80,bottom=.15)


#plt.show()
plt.savefig('speed.pdf')#, bbox_inches='tight')



==> graphs_classification/cifar10.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

rows = (0,1,2,3)
labels = ('No dropout', 'Binary', 'Gaussian dropout', 'Variational dropout')
colors = ("c", "r", "g", "b")
linestyles = ("-", "-", "-", "-")
# example data
means = 100 * np.loadtxt('cifar10_mean.txt')

x = np.asarray((1,2,3))

fig = plt.figure(figsize=(7,7))
axes = fig.add_subplot(1,1,1)

for i in range(len(rows)):
    j = rows[i]
    axes.plot(x, means[j], color=colors[j], linestyle=linestyles[j], label=labels[j], linewidth=2, marker='x', markersize=12)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand", borderaxespad=0.)

#axes.set_xscale('log')

#fig.tight_layout()
plt.subplots_adjust(top=.65,bottom=.15)

plt.xlim((.9,3.1))

plt.xlabel('Model size $k$')
plt.ylabel('Error on valid. set (%)')
#plt.show()
plt.savefig('cifar10.pdf', bbox_inches='tight')



==> graphs_classification/mnist.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

rows = (0,1,3,2,5,6,4)
labels = ('No dropout', 'Binary', 'Gaussian (B)', 'Gaussian (A)', 'Variational (B)', 'Variational (A)', 'Variational (A2)')
colors = ("c", "r", "g", "g", "b", "b", "b")
linestyles = ("-", "-", "--", "-", "--", "-", ":")
# example data
means = 100 * np.loadtxt('mnist_mean.txt')
stdev = 100 * 1./np.sqrt(3) * np.loadtxt('mnist_stdev.txt')

print means[0]
print stdev[0]

x = np.asarray((100,250,500,750,1000,1250))

fig = plt.figure(figsize=(7,7))
axes = fig.add_subplot(1,1,1)

for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand", borderaxespad=0.)

#fig.tight_layout()
plt.subplots_adjust(top=.65,bottom=.15)

plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')
#plt.show()
plt.title('MNIST classification')
plt.savefig('mnist.pdf', bbox_inches='tight')



==> graphs_classification/mnist_cifar.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

# example data
means = 100 * np.loadtxt('mnist_mean.txt')
stdev = 100 * 1./np.sqrt(3) * np.loadtxt('mnist_stdev.txt')

print means[0]
print stdev[0]

x = np.asarray((100,250,500,750,1000,1250))

fig = plt.figure(figsize=(13,7))

labels = ('No dropout', 'Regular binary dropout', r"Gaussian dropout B (Wang et al.)", "Gaussian dropout A (Srivastava et al.)", 'Variational dropout B (ours)', 'Variational dropout A (ours)', 'Variational dropout A2 (ours)')
colors = ("b", "r", "r", "r", "g", "g", "g")
linestyles = ("-", "-", "-", "--", "-", "-", "--")

# Plot 1
axes = fig.add_subplot(1,2,1)
rows = (0,1,3,5,6)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

# plot 2
axes = fig.add_subplot(1,2,2)
rows = (2,4)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

#plt.show()
plt.savefig('mnist2.pdf')#, bbox_inches='tight')



==> graphs_classification/old/cifar10.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

rows = (1,2,3,4,5)
labels = ('No dropout', 'Binary', 'Gaussian (A)', 'Gaussian (B)', 'Variational (A)', 'Variational (B)')
colors = ("c", "r", "g", "b", "g", "b")
linestyles = ("-", "-", "-", "-", "--", "--")
# example data
means = 100 * np.loadtxt('cifar10_mean.txt')

x = np.asarray((100,250,500,1000,1500,2000))

fig = plt.figure(figsize=(7,7))
axes = fig.add_subplot(1,1,1)

for i in range(len(rows)):
    j = rows[i]
    axes.plot(x, means[j], color=colors[j], linestyle=linestyles[j], label=labels[j], linewidth=2, marker='x', markersize=12)

axes.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand", borderaxespad=0.)

axes.set_xscale('log')

#fig.tight_layout()
plt.subplots_adjust(top=.65,bottom=.15)

plt.xlim((100,2000))

plt.xlabel('# hidden units per layer')
plt.ylabel('Error on valid. set (%)')
#plt.show()
plt.savefig('cifar10.pdf')#, bbox_inches='tight')



==> graphs_classification/old/mnist2.py <==
"""
Demo of the errorbar function.
"""
import numpy as np
import matplotlib.pyplot as plt

# example data
means = 100 * np.loadtxt('mnist_mean.txt')
stdev = 100 * 1./np.sqrt(3) * np.loadtxt('mnist_stdev.txt')

print means[0]
print stdev[0]

x = np.asarray((100,250,500,750,1000,1250))

fig = plt.figure(figsize=(13,7))

labels = ('No dropout', 'Regular binary dropout', r"Gaussian dropout B (Wang et al.)", "Gaussian dropout A (Srivastava et al.)", 'Variational dropout B (ours)', 'Variational dropout A (ours)', 'Variational dropout A2 (ours)')
colors = ("b", "r", "r", "r", "g", "g", "g")
linestyles = ("-", "-", "-", "--", "-", "-", "--")

# Plot 1
axes = fig.add_subplot(1,2,1)
rows = (0,1,3,5,6)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

# plot 2
axes = fig.add_subplot(1,2,2)
rows = (2,4)
for i in range(len(rows)):
    j = rows[i]
    axes.errorbar(x, means[j], color=colors[j], linestyle=linestyles[j], yerr=stdev[j], label=labels[j], linewidth=2)

axes.legend(prop={'size':13},bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand", borderaxespad=0.)
plt.subplots_adjust(top=.65,bottom=.15)
plt.xlabel('# hidden units per layer')
plt.ylabel('Error on test set (%)')

#plt.show()
plt.savefig('mnist2.pdf')#, bbox_inches='tight')


